Renormalization of the pseudoscalar operator at four loops in QCD

We present the renormalization constant of the pseudoscalar operator defined with a non-anticommuting $\gamma_5$ in dimensional regularization up to four-loop order in perturbative Quantum Chromodynamics (QCD). Furthermore, by virtue of renormalization-group invariance of the relation between the scalar and the pseudoscalar operator, we predict the $\overline{\mathrm{MS}}$ factor of the renormalization constant for the latter at five-loop order in QCD.

==> anc/Zps_4L_results.m <==
(*               Renormalization of the Pseudoscalar Operator at four-loop in QCD                 *)
(*	                                                                                           *) 
(*	                   Long Chen, Michal Czakon, Marco Niggetiedt                              *)
(*                                                                                                *)   
(*     Symbols:                                                                                   *)  
(*                                                                                                *)
(*     as=alpha_s/(4*Pi) is the perturbative QCD coupling.                                        *)
(*     ep = (4-D)/2 is the dimensional regulator.                                                 *)
(*	 nf is the number of massless quarks.                                                      *)
(*	 Color factors involved are CA, CF, C1, C2, C3, which are defined in the article.          *)


(*The MSbar renormalization constant in eq.(3.1), with as^5-order included.*) 
Zps5MSbar=(1 + (4*as^2*CF*(11*CA - 2*nf))/(3*ep) + as^3*((-8*CF*(11*CA - 2*nf)^2)/(27*ep^2) + 
   (4*CF*(601*CA^2 + 8*CA*(198*CF - 25*nf) + 4*nf*(-99*CF + nf)))/(81*ep)) + 
 as^4*((2*CF*(11*CA - 2*nf)^3)/(27*ep^3) - 
   (CF*(11*CA - 2*nf)*(1213*CA^2 + 4*CA*(198*CF - 95*nf) + 4*nf*(-90*CF + nf)))/(81*ep^2) + 
   (CF*(CA^3*(32745 + 92664*Zeta[3]) - 4*nf*(-26*nf^2 + 6*CF*nf*(41 + 72*Zeta[3]) + 
        27*CF^2*(97 + 288*Zeta[3])) + 2*CA*(1188*CF^2*(13 + 72*Zeta[3]) + nf^2*(439 + 864*Zeta[3]) + 
        6*CF*nf*(-547 + 4896*Zeta[3])) - 4*CA^2*(nf*(4105 + 6588*Zeta[3]) + 
        6*CF*(-1741 + 11286*Zeta[3]))))/(162*ep)) + 
 as^5*((-8*CF*(11*CA - 2*nf)^4)/(405*ep^4) + 
   (4*CF*(11*CA - 2*nf)^2*(1825*CA^2 + 8*CA*(33*CF - 70*nf) + 4*nf*(-93*CF + nf)))/(1215*ep^3) - 
   (2*CF*(3*CA^4*(223787 + 339768*Zeta[3]) + 8*nf^2*(-26*nf^2 + 72*CF^2*(5 + 108*Zeta[3]) + 
        CF*nf*(169 + 432*Zeta[3])) - 24*CA*nf*(3*nf^2*(25 + 48*Zeta[3]) + 33*CF^2*(-89 + 864*Zeta[3]) + 
        CF*nf*(-1135 + 5688*Zeta[3])) + 18*CA^2*(484*CF^2*(-41 + 216*Zeta[3]) + 
        2*nf^2*(2153 + 1992*Zeta[3]) + 3*CF*nf*(-4773 + 22000*Zeta[3])) - 
      4*CA^3*(836*CF*(-155 + 891*Zeta[3]) + nf*(112661 + 118800*Zeta[3]))))/(1215*ep^2) + 
   (CF*(17280*C3*(-5 + 132*Zeta[3]) + CA^4*(-169884*Pi^4 + 5*(4098295 + 7666944*Zeta[3] - 
          58283280*Zeta[5])) - 8*nf*(30*nf*(-20736*C1*Zeta[3] + nf^2*(-15 + 16*Zeta[3])) + 
        CF*nf^2*(72*Pi^4 - 55*(95 + 144*Zeta[3])) + 9*CF^2*nf*(4595 + 144*Pi^4 + 46200*Zeta[3] - 
          7200*Zeta[5]) + 4320*C2*(-80 + 1149*Zeta[3] + 1980*Zeta[5]) + 
        135*CF^3*(2897 + 7872*Zeta[3] + 81600*Zeta[5])) + 
      4*CA*(-3*nf*(31680*C1*(11 + 48*Zeta[3]) + nf^2*(2175 - 48*Pi^4 + 3520*Zeta[3])) + 
        2*CF*nf^2*(2844*Pi^4 + 5*(-20413 + 68112*Zeta[3] - 2160*Zeta[5])) + 
        47520*C2*(-64 + 993*Zeta[3] + 1980*Zeta[5]) + 5940*CF^3*(677 + 1320*Zeta[3] + 20400*Zeta[5]) + 
        54*CF^2*nf*(4535 + 528*Pi^4 - 74580*Zeta[3] + 1210200*Zeta[5])) + 
      2*CA^3*(4*CF*(62073*Pi^4 - 5*(434477 + 4545936*Zeta[3] - 28972350*Zeta[5])) + 
        5*nf*(-1009633 + 7920*Pi^4 - 785208*Zeta[3] + 5536080*Zeta[5])) - 
      2*CA^2*(nf^2*(-588505 + 5976*Pi^4 - 265680*Zeta[3] + 216000*Zeta[5]) + 
        25*CF*nf*(-137707 + 3960*Pi^4 - 361728*Zeta[3] + 4204656*Zeta[5]) + 
        72*CF^2*(2178*Pi^4 + 5*(6571 - 269994*Zeta[3] + 2018610*Zeta[5])))))/(6075*ep)));


(*The finite renormalization constant in eq.(3.2).*) 
Zps5f=(1 - 8*as*CF + as^2*((2*CA*CF)/9 + (4*CF*nf)/9) + 
 as^3*((104*CF*nf^2)/81 + CF^3*(304/3 - 384*Zeta[3]) + CA^2*CF*(-958/27 - 208*Zeta[3]) + 
   CF^2*nf*(-580/27 - (64*Zeta[3])/3) + CA*CF*nf*(856/81 + (64*Zeta[3])/3) + 
   CA*CF^2*(-800/27 + 608*Zeta[3])) + as^4*((2048*C2*CF)/3 - (291659*CA^3*CF)/324 + 
   (125920*CA^2*CF^2)/81 + (17524*CA*CF^3)/27 - (2068*CF^4)/3 + (704*C1*CF*nf)/3 + 
   (35641*CA^2*CF*nf)/162 - (27362*CA*CF^2*nf)/81 + (407*CF^3*nf)/27 - (187*CA*CF*nf^2)/27 - 
   (134*CF^2*nf^2)/81 + (10*CF*nf^3)/9 + (143*CA^3*CF*Pi^4)/15 - (418*CA^2*CF^2*Pi^4)/15 + 
   (88*CA*CF^3*Pi^4)/5 - (122*CA^2*CF*nf*Pi^4)/45 + (272*CA*CF^2*nf*Pi^4)/45 - (16*CF^3*nf*Pi^4)/5 + 
   (8*CA*CF*nf^2*Pi^4)/45 - (8*CF^2*nf^2*Pi^4)/45 - 10592*C2*CF*Zeta[3] - (45136*CA^3*CF*Zeta[3])/27 + 
   (31376*CA^2*CF^2*Zeta[3])/3 - (44648*CA*CF^3*Zeta[3])/3 + 1312*CF^4*Zeta[3] + 1024*C1*CF*nf*Zeta[3] - 
   (380*CA^2*CF*nf*Zeta[3])/9 + (6952*CA*CF^2*nf*Zeta[3])/9 - (2248*CF^3*nf*Zeta[3])/3 - 
   (176*CA*CF*nf^2*Zeta[3])/9 + (176*CF^2*nf^2*Zeta[3])/9 - (32*CF*nf^3*Zeta[3])/27 - 
   21120*C2*CF*Zeta[5] + (49060*CA^3*CF*Zeta[5])/3 - (195100*CA^2*CF^2*Zeta[5])/3 + 
   81560*CA*CF^3*Zeta[5] - 27200*CF^4*Zeta[5] - (400*CA^2*CF*nf*Zeta[5])/3 - (80*CA*CF^2*nf*Zeta[5])/3 + 
   160*CF^3*nf*Zeta[5]));


(*The anomalous dimension of MSbar renormalization constant in eq.(3.4).*) 
AMDps5MSbar=((-8*as^2*CF*(11*CA - 2*nf))/3 - (4*as^3*(601*CA^2*CF + 1584*CA*CF^2 - 200*CA*CF*nf - 396*CF^2*nf + 
    4*CF*nf^2))/27 + as^4*((4*((34*CA^2)/3 - (10*CA*nf)/3 - 2*CF*nf)*(CA*CF - 144*CF^2 + 2*CF*nf))/9 - 
   (4*CF*(2857*CA^3 - 1415*CA^2*nf - 615*CA*CF*nf + 54*CF^2*nf + 79*CA*nf^2 + 66*CF*nf^2))/27 - 
   (2*((11*CA)/3 - (2*nf)/3)*(1437*CA^2*CF + 1128*CA*CF^2 + 2808*CF^3 - 428*CA*CF*nf + 726*CF^2*nf - 
      52*CF*nf^2 + 8424*CA^2*CF*Zeta[3] - 24624*CA*CF^2*Zeta[3] + 15552*CF^3*Zeta[3] - 
      864*CA*CF*nf*Zeta[3] + 864*CF^2*nf*Zeta[3]))/27) + 
 as^5*((2*(CA*CF - 144*CF^2 + 2*CF*nf)*(2857*CA^3 - 1415*CA^2*nf - 615*CA*CF*nf + 54*CF^2*nf + 
      79*CA*nf^2 + 66*CF*nf^2))/243 - (2*((34*CA^2)/3 - (10*CA*nf)/3 - 2*CF*nf)*
     (1437*CA^2*CF + 1128*CA*CF^2 + 2808*CF^3 - 428*CA*CF*nf + 726*CF^2*nf - 52*CF*nf^2 + 
      8424*CA^2*CF*Zeta[3] - 24624*CA*CF^2*Zeta[3] + 15552*CF^3*Zeta[3] - 864*CA*CF*nf*Zeta[3] + 
      864*CF^2*nf*Zeta[3]))/27 - (4*CF*(-4320*C3 + 150653*CA^4 + 27648*C2*nf - 117429*CA^3*nf + 
      7073*CA^2*CF*nf - 37836*CA*CF^2*nf + 11178*CF^3*nf - 38016*C1*nf^2 + 11895*CA^2*nf^2 + 
      8576*CA*CF*nf^2 + 6084*CF^2*nf^2 + 106*CA*nf^3 + 308*CF*nf^3 + 114048*C3*Zeta[3] - 
      2376*CA^4*Zeta[3] - 269568*C2*nf*Zeta[3] + 11016*CA^3*nf*Zeta[3] - 17712*CA^2*CF*nf*Zeta[3] + 
      9504*CA*CF^2*nf*Zeta[3] + 82944*C1*nf^2*Zeta[3] + 3024*CA^2*nf^2*Zeta[3] + 
      6048*CA*CF*nf^2*Zeta[3] - 9504*CF^2*nf^2*Zeta[3]))/243 + 
   (((11*CA)/3 - (2*nf)/3)*(1105920*C2*CF - 1458295*CA^3*CF + 2058520*CA^2*CF^2 + 690480*CA*CF^3 - 
      1462320*CF^4 + 380160*C1*CF*nf + 356410*CA^2*CF*nf - 410440*CA*CF^2*nf - 207900*CF^3*nf - 
      11220*CA*CF*nf^2 + 13800*CF^2*nf^2 + 1800*CF*nf^3 + 15444*CA^3*CF*Pi^4 - 45144*CA^2*CF^2*Pi^4 + 
      28512*CA*CF^3*Pi^4 - 4392*CA^2*CF*nf*Pi^4 + 9792*CA*CF^2*nf*Pi^4 - 5184*CF^3*nf*Pi^4 + 
      288*CA*CF*nf^2*Pi^4 - 288*CF^2*nf^2*Pi^4 - 17159040*C2*CF*Zeta[3] - 2708160*CA^3*CF*Zeta[3] + 
      14247360*CA^2*CF^2*Zeta[3] - 16230240*CA*CF^3*Zeta[3] - 2851200*CF^4*Zeta[3] + 
      1658880*C1*CF*nf*Zeta[3] - 68400*CA^2*CF*nf*Zeta[3] + 1527840*CA*CF^2*nf*Zeta[3] - 
      1490400*CF^3*nf*Zeta[3] - 31680*CA*CF*nf^2*Zeta[3] + 31680*CF^2*nf^2*Zeta[3] - 
      1920*CF*nf^3*Zeta[3] - 34214400*C2*CF*Zeta[5] + 26492400*CA^3*CF*Zeta[5] - 
      105354000*CA^2*CF^2*Zeta[5] + 132127200*CA*CF^3*Zeta[5] - 44064000*CF^4*Zeta[5] - 
      216000*CA^2*CF*nf*Zeta[5] - 43200*CA*CF^2*nf*Zeta[5] + 259200*CF^3*nf*Zeta[5]))/405));

